$AdS_3 \times S^3$ Virasoro-Shapiro amplitude with KK modes

We study the first curvature correction to the string amplitude of four Kaluza--Klein (KK) modes on $AdS_3 \times S^3 \times M_4$, with $M_4=K3$ or $T^4$, in type IIB string theory, which is holographically dual to the four--point correlator $\langle \mathcal{O}_{p_1} \mathcal{O}_{p_2} \mathcal{O}_{p_3} \mathcal{O}_{p_4} \rangle$ of certain half--BPS operators in the boundary D1--D5 CFT. The result takes the form of an integral over the Riemann sphere, analogous to the flat-space Virasoro--Shapiro amplitude, but with insertions of single-valued multiple polylogarithms of weight three. Our results are obtained in two steps. First, we derive the $AdS_3 \times S^3$ Virasoro--Shapiro amplitude in the special case $\langle \mathcal{O}_{p} \mathcal{O}_{p} \mathcal{O}_{1} \mathcal{O}_{1} \rangle$, by matching the CFT block expansion with an ansatz based on single-valued multiple polylogarithms. We then employ the $AdS \times S$ Mellin formalism to generalize the result to the general case of four arbitrary KK modes $\langle \mathcal{O}_{p_1} \mathcal{O}_{p_2} \mathcal{O}_{p_3} \mathcal{O}_{p_4} \rangle$. Our analysis yields an infinite set of results for operator anomalous dimensions and OPE data in D1--D5 CFT at strong coupling. In particular, the resulting scaling dimensions of certain operators are shown to be consistent with classical string theory computations.

==> CFTdata__Submit.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    231272,       6892]
NotebookOptionsPosition[    229231,       6844]
NotebookOutlinePosition[    229672,       6862]
CellTagsIndexPosition[    229629,       6859]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      ButtonBox["\<\"Color\"\>",
       Appearance->Automatic,
       ButtonFunction:>(If[
          NumericQ[$CellContext`i], $CellContext`i = 
          Mod[$CellContext`i + 1/12, 1], $CellContext`i = 
          1/24 + Random[Integer, {0, 11}]/12]; $CellContext`ee = {1, 1, 1} - 
          Apply[List, 
           ColorData[
           "Rainbow"][$CellContext`i]]; $CellContext`nbBackgroundColor = 
         Apply[RGBColor, $CellContext`ee = {1, 1, 1} - $CellContext`ee (0.27/
             Dot[$CellContext`ee, $CellContext`ee]^
             Rational[1, 2])]; $CellContext`nbBackgroundColor2 = 
         Apply[RGBColor, (1/2) ({1, 1, 1} + 
            Apply[List, $CellContext`nbBackgroundColor])]; SetOptions[
          EvaluationNotebook[], StyleDefinitions -> Notebook[{
             Cell[
              StyleData[StyleDefinitions -> "SSCol.nb"]], 
             Cell[
              StyleData["Output"], 
              Background -> $CellContext`nbBackgroundColor2]}]]; SetOptions[
          EvaluationNotebook[], Background -> $CellContext`nbBackgroundColor]),
       Evaluator->Automatic,
       Method->"Preemptive"], 
      TagBox[
       DynamicModuleBox[{Typeset`i$$ = ""}, 
        InputFieldBox[Dynamic[Typeset`myi$$], String,
         Background->GrayLevel[0.85],
         BaseStyle->RGBColor[0, 0, 1],
         FieldSize->{100, 1}],
        DynamicModuleValues:>{}],
       InputField[
        Setting[#], String, FieldSize -> {100, 1}, Background -> 
        GrayLevel[0.85], BaseStyle -> RGBColor[0, 0, 1]]& ]}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]],
 Editable->False,
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {0, 0}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"97bea122-1d7b-47ab-be96-507d5fb19746"],

Cell[CellGroupData[{

Cell[TextData[{
 "CFT data for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],ExpressionUUID->
  "c7eced24-f2b1-493f-bd81-7b408a749166"],
 " KK \n",
 StyleBox["Notebook accompanying  with  \[OpenCurlyDoubleQuote]AdS3 \[Times] \
S3 Virasoro-Shapiro amplitude with KK modes\[CloseCurlyDoubleQuote] ",
  FontSize->18]
}], "Title",
 CellChangeTimes->{{3.955699405388886*^9, 3.955699413141637*^9}, {
   3.963241668024417*^9, 3.963241679341928*^9}, {3.963241827892908*^9, 
   3.9632418334346046`*^9}, {3.963242346898582*^9, 3.963242354898635*^9}, 
   3.963528368508882*^9, {3.963536762062664*^9, 3.963536830619389*^9}, {
   3.96353686882128*^9, 
   3.963536879540965*^9}},ExpressionUUID->"89de62e8-127b-4f55-baf5-\
dfe4dc927d87"],

Cell[CellGroupData[{

Cell["R function", "Chapter",
 CellChangeTimes->{{3.963533023574304*^9, 
  3.963533034213389*^9}},ExpressionUUID->"17ca8f55-66d3-425d-b9a4-\
5a5af2bfb3d3"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{"S", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RS", "[", "0", "]"}], "[", 
      RowBox[{"\[Tau]f_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"ChebyshevT", "[", 
         RowBox[{"l", ",", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "T"}], "S"]}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["S", 
         RowBox[{"1", "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "S", " ", "\[Tau]f"}], "+", 
          SuperscriptBox["\[Tau]f", "3"]}], ")"}]}]], "/.", 
      RowBox[{"T", "->", "U"}]}]}], "\n", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"RS", "[", "1", "]"}], "[", 
      RowBox[{"\[Tau]f_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "l"}]}], ")"}], " ", "S"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}]}], ")"}], " ", 
              SuperscriptBox["\[Tau]f", "2"]}]}], ")"}], " ", 
           RowBox[{"ChebyshevT", "[", 
            RowBox[{"l", ",", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", " ", "T"}], "S"]}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "3"], " ", 
           SuperscriptBox["S", 
            RowBox[{"1", "+", "p"}]], " ", 
           SuperscriptBox["\[Tau]f", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "S"}], "+", 
              SuperscriptBox["\[Tau]f", "2"]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "/.", 
      RowBox[{"T", "->", "U"}]}]}], "\[IndentingNewLine]", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"RS", "[", "2", "]"}], "[", 
      RowBox[{"\[Tau]f_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"4", " ", "S"}], 
              SuperscriptBox["\[Tau]f", "2"]]}], ")"}], "4"], " ", 
          SuperscriptBox["\[Tau]f", "11"]}]]}], "2", "   ", 
       SuperscriptBox["S", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"192", " ", 
             SuperscriptBox["S", "3"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"159", "+", 
               RowBox[{"24", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", "l"}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["\[Tau]f", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"39", "+", 
               RowBox[{"48", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "l"}]}], ")"}]}], "-", 
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", "S", " ", 
             SuperscriptBox["\[Tau]f", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"27", "+", 
               RowBox[{"24", " ", "l"}], "-", 
               RowBox[{"48", " ", "p"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["p", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Tau]f", "6"]}]}], ")"}], " ", 
          RowBox[{"ChebyshevT", "[", 
           RowBox[{"l", ",", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"2", " ", "T"}], "S"]}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "S"], "4", " ", "l", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", 
            RowBox[{"2", " ", "T"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "S"}], "-", 
            SuperscriptBox["\[Tau]f", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"4", " ", "p"}]}], ")"}], " ", "S", " ", 
             SuperscriptBox["\[Tau]f", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox["\[Tau]f", "4"]}]}], ")"}], " ", 
          RowBox[{"ChebyshevU", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"2", " ", "T"}], "S"]}]}], "]"}]}]}], ")"}]}], "/.", 
      RowBox[{"T", "->", "U"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"T", " ", "channel"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"RT", "[", "0", "]"}], "[", 
      RowBox[{"\[Tau]f_", ",", "l_"}], " ", "]"}], " ", ":=", " ", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["T", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "p"}]], " ", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"l", ",", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "U"}], "T"]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "T", " ", "\[Tau]f"}], "+", 
         SuperscriptBox["\[Tau]f", "3"]}], ")"}]}]]}], " ", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"RT", "[", "1", "]"}], "[", 
      RowBox[{"\[Tau]f_", ",", "l_"}], " ", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox["T", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "l"}], "-", "1", "-", 
             RowBox[{"4", " ", "p"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", "T"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "l"}], "-", "3", "+", 
             RowBox[{"4", " ", "p"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Tau]f", "2"]}]}], ")"}], 
        RowBox[{"ChebyshevT", "[", 
         RowBox[{"l", ",", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "U"}], "T"]}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "T", " ", "\[Tau]f"}], "+", 
           SuperscriptBox["\[Tau]f", "3"]}], ")"}], "^", "2"}]}], ")"}]}]}], 
    " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"RT", "[", "2", "]"}], "[", 
      RowBox[{"\[Tau]f_", ",", "l_"}], " ", "]"}], " ", ":=", " ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Tau]f", "3"]}]], "2", "   ", 
      SuperscriptBox["T", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "T"}], "+", 
             SuperscriptBox["\[Tau]f", "2"]}], ")"}], "4"]], "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "192"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["T", "3"]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"135", "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"24", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
                ")"}]}], "-", 
              RowBox[{"4", " ", "p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "58"}], "+", 
                 RowBox[{"p", " ", 
                  RowBox[{"(", 
                   RowBox[{"55", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["\[Tau]f", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"48", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
                ")"}]}], "-", 
              RowBox[{"4", " ", "p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "82"}], "+", 
                 RowBox[{"p", " ", 
                  RowBox[{"(", 
                   RowBox[{"65", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", "T", " ", 
            SuperscriptBox["\[Tau]f", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"51", "+", 
              RowBox[{"24", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "30"}], "+", 
                 RowBox[{"p", " ", 
                  RowBox[{"(", 
                   RowBox[{"25", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Tau]f", "6"]}]}], ")"}], " ", 
         RowBox[{"ChebyshevT", "[", 
          RowBox[{"l", ",", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"2", " ", "U"}], "T"]}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "T"}], "-", 
             SuperscriptBox["\[Tau]f", "2"]}], ")"}], "3"]], "4", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["T", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"T", "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
                ")"}], " ", "U"}]}], ")"}]}], "-", 
           RowBox[{"8", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"4", " ", "p"}]}], ")"}], " ", "T"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}]}], ")"}], " ",
                "U"}]}], ")"}], " ", 
            SuperscriptBox["\[Tau]f", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"8", " ", "p"}]}], ")"}], " ", "T"}], "-", 
              RowBox[{"6", " ", "U"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"10", "-", 
                 RowBox[{"3", " ", "p"}]}], ")"}], " ", "p", " ", "U"}]}], 
             ")"}], " ", 
            SuperscriptBox["\[Tau]f", "4"]}]}], ")"}], " ", 
         RowBox[{"ChebyshevU", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "l"}], ",", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"2", " ", "U"}], "T"]}]}], "]"}]}]}], ")"}]}]}]}]}],
  Background->None]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.954779605454601*^9, 3.9547796499833117`*^9}, {
   3.95578088252459*^9, 3.955780882854778*^9}, {3.9557843770849857`*^9, 
   3.955784379321286*^9}, {3.963279742510185*^9, 3.96327974711461*^9}, {
   3.963279777245202*^9, 3.963279791842962*^9}, {3.963288941592532*^9, 
   3.963288956902125*^9}, {3.9634335833545017`*^9, 3.963433584206204*^9}, 
   3.963533053437001*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"d62207d1-98fd-4d98-ad44-bb881742dfbd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "O(1) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}]]}], TraditionalForm]],ExpressionUUID->
  "db3ca803-202d-42c2-af32-25a2f8861df6"],
 ")"
}], "Chapter",
 CellChangeTimes->{{3.96324185753284*^9, 3.963241902617762*^9}, {
  3.963242027287816*^9, 3.9632420366149683`*^9}, {3.963528359409999*^9, 
  3.96352836466994*^9}},ExpressionUUID->"0f243c28-bd87-45a1-9061-\
ece453cd1c63"],

Cell[TextData[{
 "S-channel & T-channel leading order OPE coefficient ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "0"], TraditionalForm]],ExpressionUUID->
  "94bb7fd8-6fe6-4f19-934c-b7a240983719"]
}], "Text",
 CellChangeTimes->{{3.9632419431613894`*^9, 3.963241988914219*^9}, {
  3.963528179211918*^9, 
  3.963528182723406*^9}},ExpressionUUID->"649e422d-1992-4657-be76-\
6e6a3136f78e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solf0S", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "3"]}], "32"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Pi]", "3"], "32"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"15", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1379", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["3", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3967", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["3", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"77", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["11", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["13", "3"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"7", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["65", "9"], " ", 
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3868689", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["3", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "67108864"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"59641993", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["3", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "603979776"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"74077", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["9", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "150994944"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5557", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["11", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "134217728"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"47", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["17", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "603979776"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["19", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1207959552"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["443449", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["37", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["5", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["147443", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["29", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["3", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["3264751", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["39", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["3", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["2371", "5"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["31", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1279", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["37", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["13", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["11", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["31", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["15", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["39", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["19", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"453899032253", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["5", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "69578470195200"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"23052806825371", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["3", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "278313880780800"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"923964619", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["9", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "5153960755200"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13495339", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["13", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "6184752906240"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1106453", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["15", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "7730941132800"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"37549", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["21", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "278313880780800"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"71", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["25", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["27", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "278313880780800"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"53003", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"162797", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"761617", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["613", "245"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"263857", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2269", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"199", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "4725"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"53211681637557581", " ", 
        SuperscriptBox["3", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"99216683191026503", " ", 
        SuperscriptBox["3", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"159128167677037", " ", 
        SuperscriptBox["3", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "24629060462182400"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"49163041798903", " ", 
        SuperscriptBox["3", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "98516241848729600"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"416347834739", " ", 
        SuperscriptBox["9", 
         RowBox[{"6", "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "344806846470553600"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4963914623", " ", 
        SuperscriptBox["9", 
         RowBox[{"8", "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2473699", " ", 
        SuperscriptBox["3", 
         RowBox[{"19", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "24629060462182400"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"305171", " ", 
        SuperscriptBox["9", 
         RowBox[{"12", "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "2758454771764428800"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"293", " ", 
        SuperscriptBox["9", 
         RowBox[{"14", "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"31", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "2758454771764428800"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"159012726113629", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["69", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["5", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"93486504248093", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["61", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["3", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1242802277255593", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["69", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["3", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"226677668207", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["59", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["9", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"229689239377", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["65", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["11", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"123821459", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["59", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["17", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"704395661", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["71", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["19", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"122399", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["63", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["25", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"48443", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["69", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["27", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["63", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["33", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "45927"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["71", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["35", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.963567104660141*^9, 
  3.963567111799058*^9}},ExpressionUUID->"78a2de2f-6533-4e81-9d78-\
afda1ae26880"],

Cell["Subleading order", "Text",
 CellChangeTimes->{{3.96324202156109*^9, 
  3.9632420234939013`*^9}},ExpressionUUID->"1ea3f8e2-1ab8-4eea-bcd2-\
4ae767b70e1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"solOrd1S", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Tau]1S", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "l"}]}], ",", 
     RowBox[{
      RowBox[{"f1S", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"4", " ", "l"}]}], ")"}], " ", 
         RowBox[{"f0S", "[", 
          RowBox[{"\[Delta]", ",", "l"}], "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox["\[Delta]"]}]]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solOrd1T", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Tau]1T", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "l"}]}], ",", 
     RowBox[{
      RowBox[{"f1T", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "l"}], "+", 
           RowBox[{"4", " ", "p"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}]}], ")"}], " ", 
         RowBox[{"f0T", "[", 
          RowBox[{"\[Delta]", ",", "l"}], "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox["\[Delta]"]}]]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963242043291403*^9, 3.9632420525884933`*^9}, 
   3.963536218244482*^9, 
   3.963567054050151*^9},ExpressionUUID->"1adc6b13-5d81-485f-bfec-\
78f3720e05a4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], TraditionalForm]],ExpressionUUID->
  "4651fac4-0481-4730-99af-afc8128bd172"],
 ") "
}], "Chapter",
 CellChangeTimes->{{3.9632421342524233`*^9, 3.9632421373011923`*^9}, {
  3.963536580044639*^9, 3.963536589434989*^9}, {3.963536702193961*^9, 
  3.963536717123349*^9}},ExpressionUUID->"9ab8e872-54b9-4509-9765-\
36edb2e910df"],

Cell[CellGroupData[{

Cell[TextData[{
 "Data in S-channel\nFormat: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox["\[Tau]", "2", 
          RowBox[{"(", 
            StyleBox["s", "TI"], ")"}]], "(", 
         RowBox[{"\[Delta]", ",", "\[ScriptL]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\tau_2^{(s)}(\\delta, \\ell)", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e1fda2d6-4762-411a-9a26-e56cc3ed81ef"],
 " = \[Tau]2S[\[Delta],l]  and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], "2", 
          RowBox[{"(", 
            StyleBox["s", "TI"], ")"}]], 
         RowBox[{"(", 
           RowBox[{"\[Delta]", ",", "\[ScriptL]"}], ")"}], "\[LongEqual]"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "f_2^{(s)}(\\delta,\\ell) =", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "863900a9-d704-4d54-934d-2134a67ab4ed"],
 " f20S[\[Delta],l] + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "3"], TraditionalForm]],ExpressionUUID->
  "875d5436-3007-4f46-bca6-8352c6a3701c"],
 " f2SZeta3[\[Delta],l]"
}], "Subsection",
 CellChangeTimes->{{3.956202908455513*^9, 3.956202921013877*^9}, {
  3.95620879927052*^9, 3.956208850602954*^9}, {3.956208897341955*^9, 
  3.956208912770653*^9}, {3.9635329047236*^9, 3.963532911448812*^9}, {
  3.963536443173923*^9, 
  3.963536446577745*^9}},ExpressionUUID->"6e4dc15b-d597-422c-ab23-\
2badaae2aa63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solDataS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["15", "28"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["5", "4"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["89", 
       RowBox[{"20", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["15", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["21", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"20677", " ", 
        SqrtBox["3"]}], "5516"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["168623", 
       RowBox[{"15868", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["3089", 
       RowBox[{"308", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["49", 
       RowBox[{"4", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["9911", "936"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["15643", "1512"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["15527", "1560"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["2093", "216"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["89", "8"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"561", "+", 
          RowBox[{"416", " ", "p"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"224", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "3072"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"375", "+", 
          RowBox[{"32", " ", "p"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "3072"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["23", "2"]}], "+", "p"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"2661", "-", 
         RowBox[{"2176", " ", "p"}], "+", 
         RowBox[{"576", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"160", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["15", "2"]}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"141", "+", 
         RowBox[{"272", " ", "p"}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "2"]}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"735", "+", 
         RowBox[{"128", " ", "p"}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"4171467", "-", 
           RowBox[{"1499776", " ", "p"}], "+", 
           RowBox[{"335136", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"44128", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "524288"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"8595255", "-", 
           RowBox[{"3697856", " ", "p"}], "+", 
           RowBox[{"959712", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"126944", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "1048576"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           FractionBox["3", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"41541", "-", 
           RowBox[{"45184", " ", "p"}], "+", 
           RowBox[{"17376", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"2464", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "524288"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{"471", "+", 
          RowBox[{"320", " ", "p"}], "-", 
          RowBox[{"288", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1048576"]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "81"]}], " ", 
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1022981", "-", 
         RowBox[{"238800", " ", "p"}], "+", 
         RowBox[{"45216", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"3744", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "81"]}], " ", 
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1472317", "-", 
         RowBox[{"358800", " ", "p"}], "+", 
         RowBox[{"72288", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"6048", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "81"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1110755", "-", 
         RowBox[{"299328", " ", "p"}], "+", 
         RowBox[{"70848", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"6240", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "81"]}], " ", 
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"72683", "-", 
         RowBox[{"27120", " ", "p"}], "+", 
         RowBox[{"8928", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "27"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1089", "-", 
         RowBox[{"608", " ", "p"}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "3"]}], "16"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Pi]", "3"], "16"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"15", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["3", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1379", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "8192"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3967", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"77", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["11", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "8192"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["15", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["13", "3"], " ", 
       SuperscriptBox["4", 
        RowBox[{"1", "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"7", " ", 
       SuperscriptBox["4", 
        RowBox[{"1", "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["65", "9"], " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"1", "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["5", 
          RowBox[{
           FractionBox["1", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1993748180531", "-", 
           RowBox[{"345129447264", " ", "p"}], "+", 
           RowBox[{"56525829984", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"3342547296", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "173946175488"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["5", 
          RowBox[{
           FractionBox["1", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"3232444109875", "-", 
           RowBox[{"567300551328", " ", "p"}], "+", 
           RowBox[{"95874765984", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"5725631328", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "173946175488"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["5", 
          RowBox[{
           FractionBox["7", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"3466296511", "-", 
           RowBox[{"623238624", " ", "p"}], "+", 
           RowBox[{"114727392", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"7111392", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "43486543872"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["5", 
          RowBox[{
           FractionBox["9", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1781456047", "-", 
           RowBox[{"336479520", " ", "p"}], "+", 
           RowBox[{"72083232", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"4801248", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "347892350976"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["5", 
          RowBox[{
           FractionBox["15", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"992293", "-", 
           RowBox[{"214944", " ", "p"}], "+", 
           RowBox[{"61344", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"4512", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "173946175488"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["5", 
          RowBox[{
           FractionBox["17", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"4617", "-", 
           RowBox[{"992", " ", "p"}], "+", 
           RowBox[{"480", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "115964116992"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "125"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["49", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"78601244541", "-", 
         RowBox[{"10818249280", " ", "p"}], "+", 
         RowBox[{"1562904000", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"70951840", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "125"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["41", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"25331855097", "-", 
         RowBox[{"3502707800", " ", "p"}], "+", 
         RowBox[{"515316360", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"23590880", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "625"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["51", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"2577046464759", "-", 
         RowBox[{"358051588160", " ", "p"}], "+", 
         RowBox[{"55456190400", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"2611800800", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "125"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["43", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["3", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1615405677", "-", 
         RowBox[{"226028600", " ", "p"}], "+", 
         RowBox[{"38186280", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"1896800", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "625"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["49", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["9", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"685155271", "-", 
         RowBox[{"97640640", " ", "p"}], "+", 
         RowBox[{"19003200", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"1023200", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "25"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["43", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["11", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"157197", "-", 
         RowBox[{"23608", " ", "p"}], "+", 
         RowBox[{"5928", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"352", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "25"]}], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["51", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["15", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{"10785", "-", 
         RowBox[{"1472", " ", "p"}], "+", 
         RowBox[{"576", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", "20038599416217600"], 
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["1", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"564452687716747705", "-", 
           RowBox[{"64500182302079808", " ", "p"}], "+", 
           RowBox[{"8352217315885536", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"305020149674016", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", "667953313873920000"], 
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["1", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"33459764096861566651", "-", 
           RowBox[{"3828174601806801920", " ", "p"}], "+", 
           RowBox[{"501487751344812000", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"18442245460296800", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", "333976656936960000"], 
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["7", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"34291870841107417", "-", 
           RowBox[{"3917258636811840", " ", "p"}], "+", 
           RowBox[{"530634673663200", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"19957635770400", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["11", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"50736920976577", "-", 
           RowBox[{"5771750423040", " ", "p"}], "+", 
           RowBox[{"826565600160", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"32388813600", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "44530220924928000"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["13", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"10831151367373", "-", 
           RowBox[{"1226175082560", " ", "p"}], "+", 
           RowBox[{"191045109600", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"7966461600", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "166988328468480000"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["19", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"32928053837", "-", 
           RowBox[{"3724029440", " ", "p"}], "+", 
           RowBox[{"662503200", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"30039200", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "667953313873920000"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["23", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"5359117", "-", 
           RowBox[{"611136", " ", "p"}], "+", 
           RowBox[{"136800", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"6816", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "40077198832435200"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["7", 
          RowBox[{
           FractionBox["25", "2"], "+", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{"20265", "-", 
           RowBox[{"2048", " ", "p"}], "+", 
           RowBox[{"672", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "26718132554956800"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3868689", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "33554432"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"59641993", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "301989888"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"74077", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["13", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "75497472"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5557", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["15", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "67108864"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"47", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["21", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "301989888"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["23", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "603979776"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["443449", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["31", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["9", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["147443", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["3264751", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["33", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["2371", "5"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["25", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["11", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1279", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["31", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["17", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["11", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["25", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["19", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "25"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["33", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["23", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"453899032253", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["9", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "34789235097600"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"23052806825371", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"923964619", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["13", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "2576980377600"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13495339", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["17", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "3092376453120"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1106453", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["19", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "3865470566400"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"37549", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["25", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"71", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["29", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "69578470195200"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["31", "2"], "+", "p"}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2869115087", " ", 
        SqrtBox["5"]}], "417818412"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4858716979", " ", 
        SqrtBox["5"]}], "715703916"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5889979", " ", 
        SqrtBox["5"]}], "888924"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["19371371", 
       RowBox[{"600156", " ", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["17933", 
       RowBox[{"564", " ", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["141", 
       RowBox[{"4", " ", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["90004261", 
       RowBox[{"1773796", " ", 
        SqrtBox["6"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1238744", " ", 
        SqrtBox["6"]}], "147443"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"154262003", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "9327860"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"19220", " ", 
        SqrtBox["6"]}], "2371"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["3662461", 
       RowBox[{"76740", " ", 
        SqrtBox["6"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"260", " ", 
        SqrtBox[
         FractionBox["2", "3"]]}], "11"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["205", 
       RowBox[{"4", " ", 
        SqrtBox["6"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["2684330302694221", 
       RowBox[{"38127518709252", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["32324089806855151", 
       RowBox[{"461056136507420", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["11532669047539", 
       RowBox[{"166313631420", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["55317926557", 
       RowBox[{"809720340", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["4462704511", 
       RowBox[{"66387180", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["49745497", 
       RowBox[{"750980", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["56065", 
       RowBox[{"852", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["281", 
       RowBox[{"4", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["19", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"89379885022621", "-", 
           RowBox[{"8733592460880", " ", "p"}], "+", 
           RowBox[{"1026703389600", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"31165764000", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "1093955625"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", "1093955625"], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["19", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"162500593464637", "-", 
           RowBox[{"15875967369360", " ", "p"}], "+", 
           RowBox[{"1881102434400", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"57434781600", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["21", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"11621749596479", "-", 
           RowBox[{"1131135763520", " ", "p"}], "+", 
           RowBox[{"137152344000", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"4265055200", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "52093125"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["19", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"553157981157", "-", 
           RowBox[{"53435994640", " ", "p"}], "+", 
           RowBox[{"6730647840", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"216266400", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "8103375"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["21", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"24082755377977", "-", 
           RowBox[{"2301466667360", " ", "p"}], "+", 
           RowBox[{"306464188800", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"10343194400", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "364651875"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1628264673101", "-", 
           RowBox[{"153604484880", " ", "p"}], "+", 
           RowBox[{"22182300000", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"800503200", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "1093955625"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"3994814081", "-", 
           RowBox[{"371796480", " ", "p"}], "+", 
           RowBox[{"60840000", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"2388000", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "22325625"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2542079", "-", 
           RowBox[{"232656", " ", "p"}], "+", 
           RowBox[{"46944", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"2016", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "893025"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "2"]}], "+", 
           RowBox[{"3", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"33729", "-", 
           RowBox[{"2720", " ", "p"}], "+", 
           RowBox[{"768", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "297675"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"2", " ", "p"}]], " ", 
           RowBox[{"(", 
            RowBox[{"8767140453439442623640397", "-", 
             RowBox[{"748391233410404404263520", " ", "p"}], "+", 
             RowBox[{"80693766211138135456800", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2085897920192257175200", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
         "54065713526582804480000"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"2", " ", "p"}]], " ", 
           RowBox[{"(", 
            RowBox[{"16187549415708561964122039", "-", 
             RowBox[{"1380793124180013952505440", " ", "p"}], "+", 
             RowBox[{"149719650479011554160800", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3889293981088238917600", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
         "54065713526582804480000"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "p"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"176827331434022253495579", "-", 
             RowBox[{"15016241114527354651040", " ", "p"}], "+", 
             RowBox[{"1655397058844121247200", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"43664769210578952800", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
         "6758214190822850560000"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "p"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"2087279388329865899865", "-", 
             RowBox[{"175791031270615852448", " ", "p"}], "+", 
             RowBox[{"19915183742593122144", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"539613546784759328", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
         "1081314270531656089600"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"9", "+", 
             RowBox[{"2", " ", "p"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"59043562616084089011", "-", 
             RowBox[{"4913190842296377760", " ", "p"}], "+", 
             RowBox[{"578772500222431200", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"16320835121768800", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
         "13516428381645701120000"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"13", "+", 
             RowBox[{"2", " ", "p"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"641280313688198319", "-", 
             RowBox[{"52543544278015840", " ", "p"}], "+", 
             RowBox[{"6536094220471200", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"194585453221600", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
         "27032856763291402240000"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "p"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1966706691399381", "-", 
             RowBox[{"158186257547360", " ", "p"}], "+", 
             RowBox[{"21275539437600", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"678783005600", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
         "6758214190822850560000"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"21", "+", 
           RowBox[{"2", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"591234915987", "-", 
           RowBox[{"46525489120", " ", "p"}], "+", 
           RowBox[{"7044045600", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"244136800", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "2206763817411543040000"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"25", "+", 
           RowBox[{"2", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"17744637", "-", 
           RowBox[{"1352800", " ", "p"}], "+", 
           RowBox[{"248352", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"9376", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "44135276348230860800"]}]}], ",", 
     RowBox[{
      RowBox[{"f0S", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"28", "+", 
           RowBox[{"2", " ", "p"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"51849", "-", 
           RowBox[{"3488", " ", "p"}], "+", 
           RowBox[{"864", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["p", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "88270552696461721600"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"53003", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"162797", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"761617", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["613", "245"], " ", 
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["11", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"263857", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2269", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["17", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"199", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["19", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["25", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "4725"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["25", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"53211681637557581", " ", 
        SuperscriptBox["3", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"99216683191026503", " ", 
        SuperscriptBox["3", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"159128167677037", " ", 
        SuperscriptBox["3", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "12314530231091200"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"49163041798903", " ", 
        SuperscriptBox["3", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "49258120924364800"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"416347834739", " ", 
        SuperscriptBox["3", 
         RowBox[{"16", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "172403423235276800"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4963914623", " ", 
        SuperscriptBox["3", 
         RowBox[{"20", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "344806846470553600"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2473699", " ", 
        SuperscriptBox["3", 
         RowBox[{"23", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "12314530231091200"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"305171", " ", 
        SuperscriptBox["3", 
         RowBox[{"28", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"293", " ", 
        SuperscriptBox["3", 
         RowBox[{"32", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f2SZeta3", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"35", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["10387858357", 
       RowBox[{"222612600", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["19087991689", 
       RowBox[{"410248440", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1406250193", 
       RowBox[{"30464680", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["345031", 
       RowBox[{"7560", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["3327802619", 
       RowBox[{"73879960", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["254097737", 
       RowBox[{"5717880", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["5242529", 
       RowBox[{"119400", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["22021", 
       RowBox[{"504", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["369", 
       RowBox[{"8", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["296773713861252515861", "7449635429258061340"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["1656534145985722154201", "41671006940231131260"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1422097266735499757", "35987447151576060"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["1132295795518500979", "28907868577754964"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["6776798475429569", "174866090590380"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["26622542423147", "694948047220"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["275387055239", "7272675060"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["686271371", "18310260"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["43759", "1172"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2S", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["469", "12"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96353534116956*^9, 
  3.963535350114381*^9}},ExpressionUUID->"5fbab645-2d23-4191-b44b-\
b29e468baedc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Data in T-channel\nFormat: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox["\[Tau]", "2", 
          RowBox[{"(", 
            StyleBox["t", "TI"], ")"}]], "(", 
         RowBox[{"\[Delta]", ",", "\[ScriptL]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\tau_2^{(t)}(\\delta, \\ell)", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "98ca46b8-61ad-4eb1-8b20-2e5c17978e11"],
 " = \[Tau]2T[\[Delta],l]  and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], "2", 
          RowBox[{"(", 
            StyleBox["t", "TI"], ")"}]], 
         RowBox[{"(", 
           RowBox[{"\[Delta]", ",", "\[ScriptL]"}], ")"}], "\[LongEqual]"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "f_2^{(t)}(\\delta,\\ell) =", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a8feb82e-cddc-49f1-b2bc-6e2d6778feb8"],
 " f20T[\[Delta],l] + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "3"], TraditionalForm]],ExpressionUUID->
  "71cefedf-fb3e-4d9a-9b1f-e65340edaf37"],
 " f2TZeta3[\[Delta],l]"
}], "Subsection",
 CellChangeTimes->{{3.956202914569626*^9, 3.9562029257578173`*^9}, {
  3.963532925147195*^9, 3.9635329274331284`*^9}, {3.96353296547762*^9, 
  3.963532973279255*^9}, {3.963536346707096*^9, 
  3.963536436319796*^9}},ExpressionUUID->"79a41693-de24-4993-b68e-\
9352e628136a"],

Cell[BoxData[
 RowBox[{"solDataT", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "28"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["p", "2"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "40"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"84", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"60652", " ", 
        SqrtBox["3"]}], "+", 
       RowBox[{"1379", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["p", "2"]}]}], "16548"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"164656", " ", 
        SqrtBox["3"]}], "+", 
       RowBox[{"3967", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["p", "2"]}]}], "47604"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "924"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3012", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"77", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "936"], " ", 
      RowBox[{"(", 
       RowBox[{"9794", "+", 
        RowBox[{"117", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"15454", "+", 
       RowBox[{"189", " ", 
        SuperscriptBox["p", "2"]}]}], "1512"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"15332", "+", 
       RowBox[{"195", " ", 
        SuperscriptBox["p", "2"]}]}], "1560"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "216"], " ", 
      RowBox[{"(", 
       RowBox[{"2066", "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"88", "+", 
        SuperscriptBox["p", "2"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"93", "+", 
         RowBox[{"584", " ", "p"}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"224", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3072"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"171", "+", 
         RowBox[{"248", " ", "p"}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3072"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["23", "2"]}], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3249"}], "+", 
        RowBox[{"2296", " ", "p"}], "-", 
        RowBox[{"168", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"160", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11", "2"]}], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15", "2"]}], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "75"}], "+", 
        RowBox[{"488", " ", "p"}], "-", 
        RowBox[{"132", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "2"]}], "+", "p"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["23", "2"]}], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{"387", "+", 
        RowBox[{"536", " ", "p"}], "-", 
        RowBox[{"264", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4421775"}], "+", 
         RowBox[{"1532872", " ", "p"}], "-", 
         RowBox[{"134472", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"44128", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"16548", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "524288"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3491", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["1", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "16384"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9693963"}], "+", 
         RowBox[{"4554728", " ", "p"}], "-", 
         RowBox[{"765480", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"126944", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"47604", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "1048576"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"335", " ", 
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["5", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "32768"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["3", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "69633"}], "+", 
         RowBox[{"76600", " ", "p"}], "-", 
         RowBox[{"21624", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"2464", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"924", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "524288"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{
          FractionBox["11", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "32768"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "21"}], "+", 
         RowBox[{"920", " ", "p"}], "-", 
         RowBox[{"408", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "1048576"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1052609"}], "+", 
        RowBox[{"241608", " ", "p"}], "-", 
        RowBox[{"19800", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"3744", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"1404", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["157", "9"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1537945"}], "+", 
        RowBox[{"399624", " ", "p"}], "-", 
        RowBox[{"49752", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"6048", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"2268", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["47", "9"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1195319"}], "+", 
        RowBox[{"378888", " ", "p"}], "-", 
        RowBox[{"68184", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"6240", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"2340", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["29", "9"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "86543"}], "+", 
        RowBox[{"43320", " ", "p"}], "-", 
        RowBox[{"11592", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"864", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"324", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "9"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "27"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1725"}], "+", 
        RowBox[{"1400", " ", "p"}], "-", 
        RowBox[{"552", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "16"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["\[Pi]", "3"], "16"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{"15", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        FractionBox["3", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"1379", " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8192"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"3967", " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "16384"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["11", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8192"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{
         FractionBox["15", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "16384"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["13", "3"], " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{"7", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["65", "9"], " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "9"], " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "p"}]}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"14241120832", " ", 
        SqrtBox["5"]}], "+", 
       RowBox[{"104454603", " ", 
        SqrtBox["5"], " ", 
        SuperscriptBox["p", "2"]}]}], "2089092060"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"24114658916", " ", 
        SqrtBox["5"]}], "+", 
       RowBox[{"178925979", " ", 
        SqrtBox["5"], " ", 
        SuperscriptBox["p", "2"]}]}], "3578519580"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"29227664", " ", 
        SqrtBox["5"]}], "+", 
       RowBox[{"222231", " ", 
        SqrtBox["5"], " ", 
        SuperscriptBox["p", "2"]}]}], "4444620"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"19221332", " ", 
        SqrtBox["5"]}], "+", 
       RowBox[{"150039", " ", 
        SqrtBox["5"], " ", 
        SuperscriptBox["p", "2"]}]}], "3000780"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"17792", " ", 
        SqrtBox["5"]}], "+", 
       RowBox[{"141", " ", 
        SqrtBox["5"], " ", 
        SuperscriptBox["p", "2"]}]}], "2820"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "20"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"140", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{
         SqrtBox["5"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"89560812", " ", 
        SqrtBox["6"]}], "+", 
       RowBox[{"443449", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["p", "2"]}]}], "10642776"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"29582413", " ", 
        SqrtBox["6"]}], "+", 
       RowBox[{"147443", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["p", "2"]}]}], "3538632"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"460454044", " ", 
        SqrtBox["6"]}], "+", 
       RowBox[{"2331965", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["p", "2"]}]}], "55967160"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"458909", " ", 
        SqrtBox["6"]}], "+", 
       RowBox[{"2371", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["p", "2"]}]}], "56904"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"3643276", " ", 
        SqrtBox["6"]}], "+", 
       RowBox[{"19185", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["p", "2"]}]}], "460440"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "264"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2069", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"11", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"204", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{
         SqrtBox["6"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"2674798423016908", " ", 
        SqrtBox["7"]}], "+", 
       RowBox[{"9531879677313", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox["p", "2"]}]}], "266892630964764"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"32208825772728296", " ", 
        SqrtBox["7"]}], "+", 
       RowBox[{"115264034126855", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox["p", "2"]}]}], "3227392955551940"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"11491090639684", " ", 
        SqrtBox["7"]}], "+", 
       RowBox[{"41578407855", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox["p", "2"]}]}], "1164195419940"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"55115496472", " ", 
        SqrtBox["7"]}], "+", 
       RowBox[{"202430085", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox["p", "2"]}]}], "5668042380"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"4446107716", " ", 
        SqrtBox["7"]}], "+", 
       RowBox[{"16596795", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox["p", "2"]}]}], "464710260"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"49557752", " ", 
        SqrtBox["7"]}], "+", 
       RowBox[{"187745", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox["p", "2"]}]}], "5256860"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"55852", " ", 
        SqrtBox["7"]}], "+", 
       RowBox[{"213", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox["p", "2"]}]}], "5964"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "28"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"280", " ", 
         SqrtBox["7"]}], "+", 
        RowBox[{
         SqrtBox["7"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"10360031782", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"27826575", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "445225200"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"19036710634", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"51281055", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "820496880"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"1402442108", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"3808085", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "60929360"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"344086", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"945", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "15120"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"3318567624", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"9234995", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "147759920"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"253383002", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"714735", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "11435760"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"5227604", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"14925", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "238800"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"21958", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"63", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["p", "2"]}]}], "1008"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"368", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"888458732726443032248", "+", 
       RowBox[{"1862408857314515335", " ", 
        SuperscriptBox["p", "2"]}]}], "22348906287774184020"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"1653061562074036226596", "+", 
       RowBox[{"3472583911685927605", " ", 
        SuperscriptBox["p", "2"]}]}], "41671006940231131260"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"1419098312806201752", "+", 
       RowBox[{"2998953929298005", " ", 
        SuperscriptBox["p", "2"]}]}], "35987447151576060"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"1129886806470354732", "+", 
       RowBox[{"2408989048146247", " ", 
        SuperscriptBox["p", "2"]}]}], "28907868577754964"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"6762226301213704", "+", 
       RowBox[{"14572174215865", " ", 
        SuperscriptBox["p", "2"]}]}], "174866090590380"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"79693890257636", "+", 
       RowBox[{"173737011805", " ", 
        SuperscriptBox["p", "2"]}]}], "2084844141660"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"274780998984", "+", 
       RowBox[{"606056255", " ", 
        SuperscriptBox["p", "2"]}]}], "7272675060"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"684745516", "+", 
       RowBox[{"1525855", " ", 
        SuperscriptBox["p", "2"]}]}], "18310260"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"130984", "+", 
       RowBox[{"293", " ", 
        SuperscriptBox["p", "2"]}]}], "3516"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"468", "+", 
        SuperscriptBox["p", "2"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"3310598972396223052", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"5565445413977015", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "222617816559080600"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"388640641093872864", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"654405529736651", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "26176221189466040"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"5142720688414585020", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"8699615940789151", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "347984637631566040"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"931428954760688", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"1586743677449", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "63469747097960"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"71970117388476", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"123678821203", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "4947152848120"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"499460838480", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"866750213", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "34670008520"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"2812149847852", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"4930769627", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "197230785080"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"483657600", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"856793", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "34271720"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"27101596", " ", 
        SqrtBox["10"]}], "+", 
       RowBox[{"48443", " ", 
        SqrtBox["10"], " ", 
        SuperscriptBox["p", "2"]}]}], "1937720"]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "280"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3904", " ", 
         SqrtBox["10"]}], "+", 
        RowBox[{"7", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Tau]2T", "[", 
      RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "40"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"580", " ", 
         SqrtBox["10"]}], "+", 
        RowBox[{
         SqrtBox["10"], " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "173946175488"], 
      RowBox[{
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2028278371703"}], "+", 
         RowBox[{"347636357736", " ", "p"}], "-", 
         RowBox[{"25756004520", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"3342547296", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"1253455236", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"196270243", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["1", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "603979776"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "173946175488"], 
      RowBox[{
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3308293945591"}], "+", 
         RowBox[{"605948562792", " ", "p"}], "-", 
         RowBox[{"60820053480", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"5725631328", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"2147111748", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"182171", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "100663296"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3579662419"}], "+", 
         RowBox[{"713908872", " ", "p"}], "-", 
         RowBox[{"94698504", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"7111392", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"2666772", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "43486543872"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"50041", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["9", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "301989888"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["9", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1869711235"}], "+", 
         RowBox[{"426502920", " ", "p"}], "-", 
         RowBox[{"75651912", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"4801248", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"1800468", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "347892350976"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "7"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"401", " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["15", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1207959552"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["15", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1085569"}], "+", 
         RowBox[{"326616", " ", "p"}], "-", 
         RowBox[{"81432", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"4512", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"1692", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "173946175488"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "9"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["19", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1207959552"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["17", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5397"}], "+", 
         RowBox[{"1976", " ", "p"}], "-", 
         RowBox[{"696", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "115964116992"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "125"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["49", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["1", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "79515731241"}], "+", 
        RowBox[{"10871463160", " ", "p"}], "-", 
        RowBox[{"728238120", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"70951840", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"26606940", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "21707"}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["5", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "125"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["41", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25704518817"}], "+", 
        RowBox[{"3661946240", " ", "p"}], "-", 
        RowBox[{"310737660", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"23590880", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"8846580", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3704531", "25"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["1", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "625"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["51", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2625342491259"}], "+", 
        RowBox[{"391352048360", " ", "p"}], "-", 
        RowBox[{"41440049400", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"2611800800", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"979425300", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["153493", "25"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["39", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["7", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "125"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["3", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1655126517"}], "+", 
        RowBox[{"261593600", " ", "p"}], "-", 
        RowBox[{"34741740", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"1896800", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"711300", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "7"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["6517", "25"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["39", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["11", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "625"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["49", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["9", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "708853771"}], "+", 
        RowBox[{"122964840", " ", "p"}], "-", 
        RowBox[{"21012600", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"1023200", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"383700", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "9"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["467", "25"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["39", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["13", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["11", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "166101"}], "+", 
        RowBox[{"34432", " ", "p"}], "-", 
        RowBox[{"7980", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"352", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"132", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "11"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "25"]}], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["39", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["19", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["51", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["15", "2"], "+", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11709"}], "+", 
        RowBox[{"2648", " ", "p"}], "-", 
        RowBox[{"840", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "20038599416217600"], 
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "569200709155329253"}], "+", 
         RowBox[{"64728947414335320", " ", "p"}], "-", 
         RowBox[{"3947343545687256", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"305020149674016", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"114382556127756", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"29000754569047", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["1", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "69578470195200"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "667953313873920000"], 
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "33800413919152919551"}], "+", 
         RowBox[{"3952659758663805320", " ", "p"}], "-", 
         RowBox[{"292238927958073800", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"18442245460296800", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"6915842047611300", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"30110207791", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "30923764531200"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "333976656936960000"], 
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "34714354559630917"}], "+", 
         RowBox[{"4171718492884440", " ", "p"}], "-", 
         RowBox[{"370094924626200", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"19957635770400", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"7484113413900", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"388216987", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["11", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "30923764531200"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "44530220924928000"], 
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["11", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "51502432124557"}], "+", 
         RowBox[{"6379040678040", " ", "p"}], "-", 
         RowBox[{"680490512280", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32388813600", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12145805100", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "7"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13270493", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["13", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "15461882265600"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "166988328468480000"], 
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["13", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11037208576873"}], "+", 
         RowBox[{"1423345007160", " ", "p"}], "-", 
         RowBox[{"185145247800", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"7966461600", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"2987423100", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "9"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12883", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["19", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "15461882265600"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["19", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "33766216937"}], "+", 
         RowBox[{"4647734840", " ", "p"}], "-", 
         RowBox[{"759310200", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"30039200", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"11264700", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "667953313873920000"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "11"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"901", " ", 
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["23", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "278313880780800"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["23", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5562985"}], "+", 
         RowBox[{"861624", " ", "p"}], "-", 
         RowBox[{"185976", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"6816", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"2556", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "40077198832435200"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "13"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["7", 
         RowBox[{
          FractionBox["27", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "278313880780800"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["25", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "21333"}], "+", 
         RowBox[{"3416", " ", "p"}], "-", 
         RowBox[{"984", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "26718132554956800"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "1093955625"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["19", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "89951672524921"}], "+", 
         RowBox[{"8756966783880", " ", "p"}], "-", 
         RowBox[{"489977371800", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"31165764000", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"11687161500", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2910157", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["9", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "1093955625"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["19", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "163721139242137"}], "+", 
         RowBox[{"16263652145160", " ", "p"}], "-", 
         RowBox[{"1069779475800", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"57434781600", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"21538043100", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1210883", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "52093125"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["21", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11723913078179"}], "+", 
         RowBox[{"1185515217320", " ", "p"}], "-", 
         RowBox[{"90967711800", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"4265055200", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"1599395700", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"61487", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["9", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "3675"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "8103375"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["19", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "558875202177"}], "+", 
         RowBox[{"57490989640", " ", "p"}], "-", 
         RowBox[{"5149521720", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"216266400", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"81099900", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "7"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16951", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "3675"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "364651875"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["21", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24379499294677"}], "+", 
         RowBox[{"2557460728760", " ", "p"}], "-", 
         RowBox[{"269593031400", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"10343194400", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"3878697900", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "9"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9691", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "19845"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "1093955625"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["13", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1652864314601"}], "+", 
         RowBox[{"178219958280", " ", "p"}], "-", 
         RowBox[{"22498320600", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"800503200", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"300188700", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "11"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"103", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "2835"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4072695581"}], "+", 
         RowBox[{"459555480", " ", "p"}], "-", 
         RowBox[{"71613000", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"2388000", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"895500", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "22325625"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "13"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "19845"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2611667"}], "+", 
         RowBox[{"318840", " ", "p"}], "-", 
         RowBox[{"64296", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"2016", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"756", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "893025"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "15"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"3", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "99225"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "34941"}], "+", 
         RowBox[{"4280", " ", "p"}], "-", 
         RowBox[{"1128", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "297675"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"2", " ", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8811398395145372173572297"}], "+", 
          RowBox[{"749955656850548597144920", " ", "p"}], "-", 
          RowBox[{"38782459665424874847000", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"2085897920192257175200", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"782211720072096440700", " ", 
           SuperscriptBox["p", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
      "54065713526582804480000"}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"686171481387229043", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"2", " ", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16281369549105872905925739"}], "+", 
          RowBox[{"1407045858552359565199240", " ", "p"}], "-", 
          RowBox[{"83610736696954314645000", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"3889293981088238917600", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"1458485242908089594100", " ", 
           SuperscriptBox["p", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
      "54065713526582804480000"}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3260859989978903", " ", 
        SuperscriptBox["3", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "68961369294110720"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "177998890020977623372479"}], "+", 
          RowBox[{"15572966921962236299240", " ", "p"}], "-", 
          RowBox[{"1056938567777600125800", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"43664769210578952800", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"16374288453967107300", " ", 
           SuperscriptBox["p", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
      "6758214190822850560000"}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"438841157590277", " ", 
        SuperscriptBox["3", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "344806846470553600"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2103105277522446718629"}], "+", 
          RowBox[{"185908785272830089848", " ", "p"}], "-", 
          RowBox[{"14409403632270825528", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"539613546784759328", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"202355080044284748", " ", 
           SuperscriptBox["p", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
      "1081314270531656089600"}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "7"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6586926204793", " ", 
        SuperscriptBox["3", 
         RowBox[{"10", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "59559400453509846711"}], "+", 
          RowBox[{"5317131511560155560", " ", "p"}], "-", 
          RowBox[{"472995645231114600", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"16320835121768800", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"6120313170663300", " ", 
           SuperscriptBox["p", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
      "13516428381645701120000"}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "9"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5742757543", " ", 
        SuperscriptBox["3", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "98516241848729600"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "647831990321548419"}], "+", 
          RowBox[{"58527046964580040", " ", "p"}], "-", 
          RowBox[{"6040889818643400", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"194585453221600", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"72969544958100", " ", 
           SuperscriptBox["p", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
      "27032856763291402240000"}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "11"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"94936603", " ", 
        SuperscriptBox["3", 
         RowBox[{"18", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "344806846470553600"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"16", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1990835273354481"}], "+", 
          RowBox[{"183131533003160", " ", "p"}], "-", 
          RowBox[{"22346776565400", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          RowBox[{"678783005600", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"254543627100", " ", 
           SuperscriptBox["p", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], ")"}], "/", 
      "6758214190822850560000"}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "13"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"316951", " ", 
        SuperscriptBox["3", 
         RowBox[{"22", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "344806846470553600"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "600341568087"}], "+", 
         RowBox[{"56962337320", " ", "p"}], "-", 
         RowBox[{"8465793000", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"244136800", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"91551300", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "2206763817411543040000"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "15"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4931", " ", 
        SuperscriptBox["3", 
         RowBox[{"26", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "2758454771764428800"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"25", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18111417"}], "+", 
         RowBox[{"1809880", " ", "p"}], "-", 
         RowBox[{"342168", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"9376", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"3516", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "44135276348230860800"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "17"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"31", "+", 
          RowBox[{"2", " ", "p"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "2758454771764428800"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"28", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "53205"}], "+", 
         RowBox[{"5240", " ", "p"}], "-", 
         RowBox[{"1272", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "88270552696461721600"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "141776649"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["81", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22153509203508555490487"}], "+", 
         RowBox[{"1675086845894533387848", " ", "p"}], "-", 
         RowBox[{"80576393634668444184", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"3739979318192554080", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"1402492244322207780", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5908544368148587", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["69", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["1", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "47258883"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["73", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "862363139661648163275"}], "+", 
         RowBox[{"65987915187410437816", " ", "p"}], "-", 
         RowBox[{"3584164217467126524", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"146586838661009824", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"54970064497878684", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1720217444721281", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["69", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["1", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "107163"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "47258883"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["81", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11235307370567871757941"}], "+", 
         RowBox[{"867387325102439630552", " ", "p"}], "-", 
         RowBox[{"52936023593971167048", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"1948713970736769824", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"730767739026288684", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15671400227633", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["67", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["7", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "47258883"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["71", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1980706144950610633"}], "+", 
         RowBox[{"153903192667618408", " ", "p"}], "-", 
         RowBox[{"10547648022905364", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"355430583748576", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"133286468905716", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "7"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2046227238133", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["67", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["9", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "47258883"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["77", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["9", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1910470765564332157"}], "+", 
         RowBox[{"149169338193046808", " ", "p"}], "-", 
         RowBox[{"11516254746729096", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"360152727343136", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"135057272753676", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "9"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"200439161", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["67", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["17", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "35721"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "47258883"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["71", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["15", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "962720857309541"}], "+", 
         RowBox[{"75512344801096", " ", "p"}], "-", 
         RowBox[{"6614146522116", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"194152047712", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"72807017892", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "11"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"813380777", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["67", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["17", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "141776649"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["83", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["17", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "15008582354404187"}], "+", 
         RowBox[{"1184551750765992", " ", "p"}], "-", 
         RowBox[{"119163623012280", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"3313477189344", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"1242553946004", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "13"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9122689", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["71", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["23", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "47258883"], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["75", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["23", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "770006760505"}], "+", 
         RowBox[{"61438568296", " ", "p"}], "-", 
         RowBox[{"7235377044", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"191921632", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"71970612", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "15"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"151223", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["71", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["25", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "107163"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["81", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["25", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5280871055"}], "+", 
         RowBox[{"429925768", " ", "p"}], "-", 
         RowBox[{"60991704", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"1550176", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"581316", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "964467"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "17"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"529", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["71", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["31", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["75", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["31", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "615233"}], "+", 
         RowBox[{"51752", " ", "p"}], "-", 
         RowBox[{"9204", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"224", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "964467"]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "19"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["71", "2"]}], "+", "p"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{
          FractionBox["35", "2"], "+", "p"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], ",", 
    RowBox[{
     RowBox[{"f0T", "[", 
      RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["83", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["33", "2"], "+", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "76797"}], "+", 
         RowBox[{"6296", " ", "p"}], "-", 
         RowBox[{"1416", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "964467"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"3868689", " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "33554432"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"59641993", " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "301989888"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"74077", " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["13", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "75497472"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"5557", " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["15", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "67108864"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["21", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "301989888"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["23", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "603979776"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["443449", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["31", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["9", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["147443", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["23", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["7", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["3264751", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["7", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["2371", "5"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["25", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["11", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1279", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["31", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["17", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["11", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["25", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["19", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "25"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33", "2"]}], "+", "p"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{
        FractionBox["23", "2"], "+", "p"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"453899032253", " ", 
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["9", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "34789235097600"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"23052806825371", " ", 
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "139156940390400"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"923964619", " ", 
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["13", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "2576980377600"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"13495339", " ", 
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["17", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3092376453120"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"1106453", " ", 
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["19", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3865470566400"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"37549", " ", 
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["25", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "139156940390400"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"71", " ", 
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["29", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "69578470195200"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "13"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["7", 
        RowBox[{
         FractionBox["31", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "139156940390400"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"53003", " ", 
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["11", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "19845"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"162797", " ", 
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["11", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "33075"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"761617", " ", 
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["9", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["613", "245"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        FractionBox["11", "2"], "+", 
        RowBox[{"3", " ", "p"}]}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"263857", " ", 
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["9", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"2269", " ", 
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["17", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "33075"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"199", " ", 
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["19", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "19845"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "13"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["25", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "4725"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "15"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["25", "2"], "+", 
         RowBox[{"3", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "99225"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"53211681637557581", " ", 
       SuperscriptBox["3", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"99216683191026503", " ", 
       SuperscriptBox["3", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"159128167677037", " ", 
       SuperscriptBox["3", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "12314530231091200"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"49163041798903", " ", 
       SuperscriptBox["3", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "49258120924364800"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"416347834739", " ", 
       SuperscriptBox["3", 
        RowBox[{"16", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "172403423235276800"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"4963914623", " ", 
       SuperscriptBox["3", 
        RowBox[{"20", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "344806846470553600"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"2473699", " ", 
       SuperscriptBox["3", 
        RowBox[{"23", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "12314530231091200"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "13"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"305171", " ", 
       SuperscriptBox["3", 
        RowBox[{"28", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "15"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"293", " ", 
       SuperscriptBox["3", 
        RowBox[{"32", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "689613692941107200"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "17"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"35", "+", 
         RowBox[{"2", " ", "p"}]}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "1379227385882214400"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"159012726113629", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["63", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["9", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"93486504248093", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["55", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"1242802277255593", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["63", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["7", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"226677668207", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["13", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"229689239377", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["59", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["15", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"123821459", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["21", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"704395661", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["65", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["23", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "13"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"122399", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["57", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["29", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "15"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"48443", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["63", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["31", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "17"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["57", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["37", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "45927"]}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "19"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"f2TZeta3", "[", 
      RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["65", "2"]}], "+", "p"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{
         FractionBox["39", "2"], "+", "p"}]], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "321489"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9635353803670053`*^9, 
  3.963535381597507*^9}},ExpressionUUID->"d94242fd-9277-44f4-83cf-\
cba2b2164b23"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1728, 984},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->None,
Magnification:>1.25 Inherited,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"SSCol.nb",
ExpressionUUID->"15dd5af7-109d-4c52-8e2f-ad1ef04079b9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 1948, 46, 62, InheritFromParent,ExpressionUUID->"97bea122-1d7b-47ab-be96-507d5fb19746"],
Cell[CellGroupData[{
Cell[2373, 63, 752, 17, 144, "Title",ExpressionUUID->"89de62e8-127b-4f55-baf5-dfe4dc927d87"],
Cell[CellGroupData[{
Cell[3150, 84, 155, 3, 105, "Chapter",ExpressionUUID->"17ca8f55-66d3-425d-b9a4-5a5af2bfb3d3"],
Cell[3308, 89, 15247, 420, 1197, "Input",ExpressionUUID->"d62207d1-98fd-4d98-ad44-bb881742dfbd"]
}, Closed]],
Cell[CellGroupData[{
Cell[18592, 514, 484, 14, 89, "Chapter",ExpressionUUID->"0f243c28-bd87-45a1-9061-ece453cd1c63"],
Cell[19079, 530, 391, 10, 45, "Text",ExpressionUUID->"649e422d-1992-4657-be76-6e6a3136f78e"],
Cell[19473, 542, 22074, 669, 1394, "Input",ExpressionUUID->"78a2de2f-6533-4e81-9d78-afda1ae26880"],
Cell[41550, 1213, 159, 3, 45, "Text",ExpressionUUID->"1ea3f8e2-1ab8-4eea-bcd2-4ae767b70e1c"],
Cell[41712, 1218, 1661, 52, 168, "Input",ExpressionUUID->"1adc6b13-5d81-485f-bfec-78f3720e05a4"]
}, Closed]],
Cell[CellGroupData[{
Cell[43410, 1275, 475, 13, 89, "Chapter",ExpressionUUID->"9ab8e872-54b9-4509-9765-36edb2e910df"],
Cell[CellGroupData[{
Cell[43910, 1292, 1599, 41, 110, "Subsection",ExpressionUUID->"6e4dc15b-d597-422c-ab23-2badaae2aa63"],
Cell[45512, 1335, 61642, 1793, 5337, "Input",ExpressionUUID->"5fbab645-2d23-4191-b44b-b29e468baedc"]
}, Closed]],
Cell[CellGroupData[{
Cell[107191, 3133, 1556, 40, 110, "Subsection",ExpressionUUID->"79a41693-de24-4993-b68e-9352e628136a"],
Cell[108750, 3175, 120441, 3664, 10705, "Input",ExpressionUUID->"d94242fd-9277-44f4-83cf-cba2b2164b23"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


